Improving the Modularity of AUV Control Systems using Behaviour Trees

In this paper, we show how behaviour trees (BTs) can be used to design modular, versatile, and robust control architectures for mission-critical systems. In particular, we show this in the context of autonomous underwater vehicles (AUVs). Robustness, in terms of system safety, is important since manual recovery of AUVs is often extremely difficult. Further more, versatility is important to be able to execute many different kinds of missions. Finally, modularity is needed to achieve a combination of robustness and versatility, as the complexity of a versatile systems needs to be encapsulated in modules, in order to create a simple overall structure enabling robustness analysis. The proposed design is illustrated using a typical AUV mission.

==> img/auv_recon.py <==
# Christopher Iliffe Sprague
# christopher.iliffe.sprague@gmail.com

'''
# Simple vehicle reconnaissance

Consider a vehicle tasked with travelling through a squence of waypoints and
returning to its origin upon completion.
Behaviour trees are well suited to reactively enforce such a mission.

In this example, consider and autonomous underwater vehicle (AUV) tasked with
travelling through a series of waypoints and returning to its origin upon
completion.
'''

import numpy as np, matplotlib.pyplot as plt, sys; sys.path.append('../')
from pybodhi import Tree, Sequence, Fallback
from scipy.integrate import ode

class AUV_Recon(Tree):

    def __init__(self):

        # positional bound [m]
        bound = 50

        # number of waypoints
        self.N = 6

        # origin [m]
        self.O = np.random.uniform(-bound, bound, 2)

        # waypoints [m]
        self.W = np.random.uniform(-bound, bound, (self.N, 2))

        # mission completion
        self.alpha = 0

        # waypoint index
        self.beta = 0

        # back to origin!
        self.gamma = 0

        # waypoint tolerance
        self.eps = 1e-3

        # behaviour tree nodes
        node = Fallback([self.terminal_beta, self.update_beta])
        node = Sequence([node, self.update_alpha])
        node = Sequence([Fallback([self.at_waypoint, self.to_waypoint]), node])
        node = Fallback([self.complete, node])
        node = Sequence([node, Fallback([self.at_origin, self.to_origin]), self.done])

        # initialise behaviour tree
        Tree.__init__(self, node)

        # max thrust
        self.thrust = 10

        # mass
        self.mass = 100

        # planaform area perpendicular to fluid flow
        self.A = 1

        # coefficient of drag of sphere
        self.CD = 0.47

        # fluid density of sea water [kg/m^3]
        self.rho = 1025

        # use AUV dynamics shown below
        self.sys = ode(self.eom)

        # use Runge-Kutta 8(5,3) adaptive step-size integrator
        self.sys.set_integrator('dop853', atol=1e-10, rtol=1e-10, nsteps=10000)

        # record times, states, and query behaviour tree
        self.sys.set_solout(self.sync)

    def terminal_beta(self):
        return int(self.beta is self.N - 1)

    def update_beta(self):
        self.beta += 1
        return 2

    def update_alpha(self):
        self.alpha = 1
        return 2

    def at_waypoint(self):
        return int(np.linalg.norm(self.states[-1, :2] - self.W[self.beta]) <= self.eps)

    def to_waypoint(self):
        self.target = self.W[self.beta]
        return 2

    def complete(self):
        return int(self.alpha)

    def at_origin(self):
        return int(np.linalg.norm(self.states[-1, :2] - self.O) <= self.eps)

    def to_origin(self):
        self.target = self.O
        return 2

    def done(self):
        self.gamma = 1
        return 2

    def eom(self, time, state):

        # extract state
        x, y, vx, vy = state

        # target relative position
        prel = self.target - np.array([x, y], float)

        # target direction
        drel = prel/np.linalg.norm(prel)

        # make control
        ut = 1
        ux, uy = drel

        # common subexpression elimination
        x0 = 1/self.mass
        x1 = self.thrust*ut*x0
        x2 = self.A*self.CD*self.rho*x0*np.sqrt(vx**2 + vy**2)/2

        # return state transition
        ds = np.array([vx, vy, ux*x1 - vx*x2, uy*x1 - vy*x2], float)
        return ds

    def sync(self, time, state):

        # record times and states
        self.times = np.append(self.times, time)
        self.states = np.vstack((self.states, state))

        # query behaviour tree
        self()

        # look for behaviour tree break
        if self.gamma:
            return -1

    def simulate(self, t=5000):

        # initialise records
        self.times = np.empty((1, 0), float)
        self.states = np.empty((0, 4), float)

        # initial state and time
        s0, t0 = np.hstack((self.O, [0, 0])), 0

        # initial target [m]
        self.target = self.W[self.beta]
        self.sys.set_initial_value(s0, t0)
        self.sys.integrate(t)

    def plot(self, ax=None):

        # plot trajectory
        fig1, ax1 = plt.subplots(1)
        ax1.plot(tree.W[:,0], tree.W[:,1], "k.")
        ax1.plot(tree.O[0], tree.O[1], "kx")
        plt.legend(["Waypoints", "Origin"])
        ax1.set_xlabel("x [m]")
        ax1.set_ylabel("y [m]")
        ax1.plot(tree.states[:, 0], tree.states[:, 1], "k--")
        ax1.set_aspect('equal')

        # plot behaviour tree responses
        fig2, ax2 = plt.subplots(1)
        Tree.plot(self, ax2)

        return fig1, ax1, fig2, ax2



if __name__ == "__main__":

    tree = AUV_Recon()
    tree.simulate()
    fig1, ax1, fig2, ax2 = tree.plot()
    fig1.savefig("trajectory.png", dpi=500, bbox_inches="tight")
    fig2.savefig("responses.png", dpi=500, bbox_inches="tight")

